Reductions of Binary Trees and Lattice Paths induced by the Register Function

The register function (or Horton-Strahler number) of a binary tree is a well-known combinatorial parameter. We study a reduction procedure for binary trees which offers a new interpretation for the register function as the maximal number of reductions that can be applied to a given tree. In particular, the precise asymptotic behavior of the number of certain substructures ("branches") that occur when reducing a tree repeatedly is determined. In the same manner we introduce a reduction for simple two-dimensional lattice paths from which a complexity measure similar to the register function can be derived. We analyze this quantity, as well as the (cumulative) size of an (iteratively) reduced lattice path asymptotically.

==> anc/binary-trees.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define some required variables, parents, and functions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('k t z')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assume(k, 'integer')\n",
    "PR_R = PolynomialRing(ZZ, \"R\").fraction_field()\n",
    "R = PR_R(\"R\")\n",
    "AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', PR_R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)\n",
    "AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[k]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "def chi(k):\n",
    "    return 2*pi*I*k/log(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "zl = 1/4*(1-1/Z)\n",
    "assert 1-4*zl == 1/Z"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Register Function"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generating function of binary trees with register function $\\leq r$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def B(r, z):\n",
    "    return (1 - upsilon(z)^2)/upsilon(z) * sum(upsilon(z)^(2^j)/(1 - upsilon(z)^(2^(j+1))) for j in srange(0, r+1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Expansions for small values of $r$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "B(0, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "B(1, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "B(2, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "B(3, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Number of $r$-Branches"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Theorem 1; Expectation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generating function for the number of $r$-branches:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def F1(z):\n",
    "    return (1 - upsilon(z)^2)/(upsilon(z)) * upsilon(z)^(R)/(1 - upsilon(z)^(R))^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Expansion for $z \\to 1/4$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_F1 = F1(zl + O(1/Z^5))\n",
    "expansion_F1.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Coefficient growth via singularity analysis:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "contribution_F1 = expansion_F1._singularity_analysis_('n', 1/4, precision=4).map_coefficients(expand)\n",
    "contribution_F1.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "catalan_asy = asymptotic_expansions.Binomial_kn_over_n(n, 2, precision=5)/(n+1)\n",
    "catalan_asy.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Asymptotic expansion of the expectation:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "E_nr = (contribution_F1 / catalan_asy).map_coefficients(lambda x: expand(SR(PR_R(x.expand()))))\n",
    "E_nr.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Theorem 1, Variance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def F2(z):\n",
    "    return 2 * (1 - upsilon(z)^2)/(upsilon(z)) * upsilon(z)^(2*R)/(1 - upsilon(z)^(R))^4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Expansion for $z \\to 1/4$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_F2 = F2(zl + O(1/Z^5))\n",
    "expansion_F2.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "E2_numerator = expansion_F2._singularity_analysis_('n', 1/4)\n",
    "E2_nr = (E2_numerator / catalan_asy).map_coefficients(Expression.canonicalize_radical)\n",
    "E2_nr.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Computation of the actual variance:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "V_nr = (E2_nr + E_nr - E_nr^2).map_coefficients(Expression.canonicalize_radical)\n",
    "V_nr.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Theorem 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "zetaderiv(1, RBF(-1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Mellin transformation:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M(s) = gamma(s) * zeta(s-1) / (1 - exp(-s*log(2)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Residues everywhere except at $\\chi_k$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "residue_nonfluc = fast_callable((M(s)*t^-s).residue(s==0)\n",
    "                                + (M(s)*t^-s).residue(s==2).simplify(), vars=[t])(1/T) + O(1/T^2)\n",
    "residue_nonfluc.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Singular expansion for $F(z)$ at $z\\to 1/4$, without residues from $\\chi_k$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def left_factor(z):\n",
    "    return (1 - upsilon(z)^2)/upsilon(z)\n",
    "left_factor(zl + O(Z^-4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def t_in_z(z):\n",
    "    return -log(upsilon(z))\n",
    "t_in_z(zl + O(Z^-4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_nonfluc = left_factor(zl+O(Z^-4)) * (\n",
    "    residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-4)))).map_coefficients(lambda x: x.subs({log(1/2): -log(2)}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_nonfluc = expansion_nonfluc._singularity_analysis_('n', 1/4, precision=3)/ catalan_asy\n",
    "expectation_nonfluc = expectation_nonfluc.map_coefficients(expand)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expectation_nonfluc.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For the fluctuation: the residue at $\\chi_k$ is given as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "residue_fluc_k = (M(s) * t^-s).residue(s==chi(k))\n",
    "residue_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_fluc_k = left_factor(zl+O(Z^-2))*fast_callable(residue_fluc_k, vars=[t, k])(t_in_z(zl+O(Z^-2)), k)\n",
    "expansion_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "contribution_fluc_k = expansion_fluc_k._singularity_analysis_('n', 1/4, precision=1)/catalan_asy\n",
    "contribution_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.4",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/binary-trees.py <==

"""

Define some required variables, parents, and functions:

    sage: var('k t z')
    (k, t, z)
    sage: assume(k, 'integer')
    sage: PR_R = PolynomialRing(ZZ, "R").fraction_field()
    sage: R = PR_R("R")
    sage: AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', PR_R)
    doctest:...: FutureWarning: This class/method/function is marked as experimental. It, its functionality or its interface might change without a formal deprecation.
    See http://trac.sagemath.org/17601 for details.

    sage: AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)
    sage: AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[k]))
    sage: def upsilon(z):
    ....:     return (1 - sqrt(1 - 4*z))/(2*z) - 1
    sage: def chi(k):
    ....:     return 2*pi*I*k/log(2)
    sage: zl = 1/4*(1-1/Z)
    sage: assert 1-4*zl == 1/Z

Register Function
~~~~~~~~~~~~~~~~~


Generating function of binary trees with register function
:math:`\leq r`:

    sage: def B(r, z):
    ....:     return (1 - upsilon(z)^2)/upsilon(z) * sum(upsilon(z)^(2^j)/(1 - upsilon(z)^(2^(j+1))) for j in srange(0, r+1))

Expansions for small values of :math:`r`:

    sage: B(0, z).taylor(z, 0, 20)
    1
    sage: B(1, z).taylor(z, 0, 20)
    524288*z^20 + 262144*z^19 + 131072*z^18 + 65536*z^17 + 32768*z^16 + 16384*z^15 + 8192*z^14 + 4096*z^13 + 2048*z^12 + 1024*z^11 + 512*z^10 + 256*z^9 + 128*z^8 + 64*z^7 + 32*z^6 + 16*z^5 + 8*z^4 + 4*z^3 + 2*z^2 + z + 1
    sage: B(2, z).taylor(z, 0, 20)
    3392317952*z^20 + 993641216*z^19 + 291057920*z^18 + 85262464*z^17 + 24979584*z^16 + 7319744*z^15 + 2145600*z^14 + 629280*z^13 + 184736*z^12 + 54320*z^11 + 16016*z^10 + 4744*z^9 + 1416*z^8 + 428*z^7 + 132*z^6 + 42*z^5 + 14*z^4 + 5*z^3 + 2*z^2 + z + 1
    sage: B(3, z).taylor(z, 0, 20)
    6563635312*z^20 + 1767205544*z^19 + 477632784*z^18 + 129644296*z^17 + 35357640*z^16 + 9694844*z^15 + 2674440*z^14 + 742900*z^13 + 208012*z^12 + 58786*z^11 + 16796*z^10 + 4862*z^9 + 1430*z^8 + 429*z^7 + 132*z^6 + 42*z^5 + 14*z^4 + 5*z^3 + 2*z^2 + z + 1

Number of :math:`r`-Branches
~~~~~~~~~~~~~~~~~~~~~~~~~~~~


Theorem 1; Expectation
^^^^^^^^^^^^^^^^^^^^^^


Generating function for the number of :math:`r`-branches:

    sage: def F1(z):
    ....:     return (1 - upsilon(z)^2)/(upsilon(z)) * upsilon(z)^(R)/(1 - upsilon(z)^(R))^2

Expansion for :math:`z \to 1/4`

    sage: expansion_F1 = F1(zl + O(1/Z^5))
    sage: expansion_F1
    1/R^2*Z^(1/2) + ((-R^2 + 1)/(3*R^2))*Z^(-1/2) + ((R^4 - 5*R^2 + 4)/(15*R^2))*Z^(-3/2) + ((-2*R^6 + 21*R^4 - 63*R^2 + 44)/(189*R^2))*Z^(-5/2) + O(Z^(-7/2))

Coefficient growth via singularity analysis:

    sage: contribution_F1 = expansion_F1._singularity_analysis_('n', 1/4, precision=4).map_coefficients(expand)
    sage: contribution_F1
    1/(sqrt(pi)*R^2)*4^n*n^(-1/2) + (1/6/sqrt(pi) - 7/24/(sqrt(pi)*R^2))*4^n*n^(-3/2) + (1/20*R^2/sqrt(pi) - 3/16/sqrt(pi) + 93/640/(sqrt(pi)*R^2))*4^n*n^(-5/2) + (5/252*R^4/sqrt(pi) - 11/96*R^2/sqrt(pi) + 145/768/sqrt(pi) - 5753/64512/(sqrt(pi)*R^2))*4^n*n^(-7/2) + O(4^n*n^(-9/2))
    sage: catalan_asy = asymptotic_expansions.Binomial_kn_over_n(n, 2, precision=5)/(n+1)
    sage: catalan_asy
    1/sqrt(pi)*4^n*n^(-3/2) - 9/8/sqrt(pi)*4^n*n^(-5/2) + 145/128/sqrt(pi)*4^n*n^(-7/2) - 1155/1024/sqrt(pi)*4^n*n^(-9/2) + 36939/32768/sqrt(pi)*4^n*n^(-11/2) - 295911/262144/sqrt(pi)*4^n*n^(-13/2) + 4735445/4194304/sqrt(pi)*4^n*n^(-15/2) + O(4^n*n^(-17/2))

Asymptotic expansion of the expectation:

    sage: E_nr = (contribution_F1 / catalan_asy).map_coefficients(lambda x: expand(SR(PR_R(x.expand()))))
    sage: E_nr
    (R^(-2))*n + 5/6/R^2 + 1/6 + (1/20*R^2 - 1/20/R^2)*n^(-1) + (5/252*R^4 - 7/120*R^2 + 97/2520/R^2)*n^(-2) + O(n^(-3))

Theorem 1, Variance
^^^^^^^^^^^^^^^^^^^

    sage: def F2(z):
    ....:     return 2 * (1 - upsilon(z)^2)/(upsilon(z)) * upsilon(z)^(2*R)/(1 - upsilon(z)^(R))^4

Expansion for :math:`z \to 1/4`:

    sage: expansion_F2 = F2(zl + O(1/Z^5))
    sage: expansion_F2
    1/(2*R^4)*Z^(3/2) + ((-2*R^2 - 1)/(6*R^4))*Z^(1/2) + ((11*R^4 - 10*R^2 - 1)/(90*R^4))*Z^(-1/2) + ((-62*R^6 + 231*R^4 - 168*R^2 - 1)/(1890*R^4))*Z^(-3/2) + O(Z^(-5/2))
    sage: E2_numerator = expansion_F2._singularity_analysis_('n', 1/4)
    sage: E2_nr = (E2_numerator / catalan_asy).map_coefficients(Expression.canonicalize_radical)
    sage: E2_nr
    (R^(-4))*n^2 + (-1/3*(R^2 - 4)/R^4)*n - 1/180*(11*R^4 + 50*R^2 - 61)/R^4 + (-1/1260*(31*R^6 - 21*R^2 - 10)/R^4)*n^(-1) + O(n^(-2))

Computation of the actual variance:

    sage: V_nr = (E2_nr + E_nr - E_nr^2).map_coefficients(Expression.canonicalize_radical)
    sage: V_nr
    (1/3*(R^2 - 1)/R^4)*n - 1/90*(2*R^4 - 25*R^2 + 23)/R^4 + (-1/420*(13*R^6 - 14*R^4 + 7*R^2 - 6)/R^4)*n^(-1) + O(n^(-2))

Theorem 3
^^^^^^^^^

    sage: zetaderiv(1, RBF(-1))
    [-0.1654211437004509 +/- 4.00e-17]

Mellin transformation:

    sage: M(s) = gamma(s) * zeta(s-1) / (1 - exp(-s*log(2)))

Residues everywhere except at :math:`\chi_k`:

    sage: residue_nonfluc = fast_callable((M(s)*t^-s).residue(s==0)
    ....:                                 + (M(s)*t^-s).residue(s==2).simplify(), vars=[t])(1/T) + O(1/T^2)
    sage: residue_nonfluc
    4/3*T^2 - 1/12/log(2)*log(T) + 1/12*euler_gamma/log(2) + zetaderiv(1, -1)/log(2) - 1/24 + O(T^(-2))

Singular expansion for :math:`F(z)` at :math:`z\to 1/4`, without
residues from :math:`\chi_k`:

    sage: def left_factor(z):
    ....:     return (1 - upsilon(z)^2)/upsilon(z)
    sage: left_factor(zl + O(Z^-4))
    4*Z^(-1/2) + 4*Z^(-3/2) + 4*Z^(-5/2) + O(Z^(-7/2))
    sage: def t_in_z(z):
    ....:     return -log(upsilon(z))
    sage: t_in_z(zl + O(Z^-4))
    2*Z^(-1/2) + 2/3*Z^(-3/2) + 2/5*Z^(-5/2) + O(Z^(-7/2))
    sage: expansion_nonfluc = left_factor(zl+O(Z^-4)) * (
    ....:     residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-4)))).map_coefficients(lambda x: x.subs({log(1/2): -log(2)}))
    sage: expansion_nonfluc
    4/3*Z^(1/2) - 1/6/log(2)*Z^(-1/2)*log(Z) + (1/3*euler_gamma/log(2) + 4*zetaderiv(1, -1)/log(2) + 11/18)*Z^(-1/2) - 1/6/log(2)*Z^(-3/2)*log(Z) + O(Z^(-3/2))
    sage: expectation_nonfluc = expansion_nonfluc._singularity_analysis_('n', 1/4, precision=3)/ catalan_asy
    sage: expectation_nonfluc = expectation_nonfluc.map_coefficients(expand)
    sage: expectation_nonfluc
    4/3*n + 1/12/log(2)*log(n) - 1/12*euler_gamma/log(2) - 2*zetaderiv(1, -1)/log(2) - 1/6/log(2) + 43/36 + O(n^(-1))

For the fluctuation: the residue at :math:`\chi_k` is given as follows:

    sage: residue_fluc_k = (M(s) * t^-s).residue(s==chi(k))
    sage: residue_fluc_k
    t^(-2*I*pi*k/log(2))*gamma(2*I*pi*k/log(2))*zeta(2*I*pi*k/log(2) - 1)/log(2)
    sage: expansion_fluc_k = left_factor(zl+O(Z^-2))*fast_callable(residue_fluc_k, vars=[t, k])(t_in_z(zl+O(Z^-2)), k)
    sage: expansion_fluc_k
    (4*gamma(2*I*pi*k/log(2))*zeta(2*I*pi*k/log(2) - 1)/log(2))*Z^(I*pi*k/log(2) - 1/2) + O(Z^(I*pi*k/log(2) - 3/2))
    sage: contribution_fluc_k = expansion_fluc_k._singularity_analysis_('n', 1/4, precision=1)/catalan_asy
    sage: contribution_fluc_k
    (4*sqrt(pi)*gamma(2*I*pi*k/log(2))*zeta(2*I*pi*k/log(2) - 1)/(log(2)*gamma(I*pi*k/log(2) - 1/2)))*n^(I*pi*k/log(2)) + O(n^(I*pi*k/log(2) - 1))


"""


==> anc/lattice-paths-fringe.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "PR_R = PolynomialRing(ZZ, \"R\").fraction_field()\n",
    "R = PR_R(\"R\")\n",
    "AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', QQ)\n",
    "AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)\n",
    "AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "var('k s t u v z')\n",
    "assume(k, 'integer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "def t_in_z(z):\n",
    "    return -log(upsilon(z))\n",
    "def chi(k):\n",
    "    return 2*pi*i*k/log(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "zl = 1/4*(1-1/Z)\n",
    "assert 1-4*zl == 1/Z\n",
    "ul = upsilon(zl + O(Z^(-5)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "t_in_z(zl + O(Z^-4))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Theorem 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H = 4*R^2*u^R*v/((1+u^R)^2-4*u^R*v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H.subs(R=1, u=upsilon(z)).taylor(z, 0, 9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ZZ[v][z](H.subs(R=2, u=upsilon(z)).taylor(z, 0, 9))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ZZ[v][z](H.subs(R=4, u=upsilon(z)).taylor(z, 0, 9))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "ZZ[v][z](H.subs(R=8, u=upsilon(z)).taylor(z, 0, 9))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H_r_local_Z = fast_callable(H.subs(v=1),vars=[u, R])(ul, R);\n",
    "H_r_local_Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H.diff(v).subs(v=1).factor().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H_r_1_local_Z = fast_callable(\n",
    "    H.diff(v).subs(v=1),\n",
    "    vars=[u, R])(ul, R)\n",
    "H_r_1_local_Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "E_r_L = (H_r_1_local_Z._singularity_analysis_(n, 1/4, 5)/4^n).map_coefficients(expand);\n",
    "E_r_L"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "H_r_2_local_Z = fast_callable(\n",
    "    (H.diff(v, v) + H.diff(v)).subs(v=1),\n",
    "    vars=[u, R])(ul + O(Z^-5), R)\n",
    "H_r_2_local_Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "E_rr_L = (H_r_2_local_Z._singularity_analysis_(n, 1/4, 5)/4^n).map_coefficients(PR_R)\n",
    "E_rr_L.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(E_rr_L - E_r_L^2).map_coefficients(PR_R).show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Theorem 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "integrand = 4/3*gamma(s)*(2*zeta(s-3) + zeta(s-1))/(1-exp((2-s)*log(2)))*t^(-s); integrand.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_t_nonfluc = fast_callable(\n",
    "    sum(integrand.residue(s == s0) for s0 in (4, 2, 0)),\n",
    "    vars=[t])(1/T)\n",
    "expansion_t_nonfluc = expansion_t_nonfluc.map_coefficients(\n",
    "    lambda e: e.canonicalize_radical().expand()) + O(T^(-2))\n",
    "expansion_t_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_z_nonfluc = expansion_t_nonfluc.subs(T=1/t_in_z(zl + O(Z^-3)))\n",
    "expansion_z_nonfluc = expansion_z_nonfluc.map_coefficients(\n",
    "    lambda e: e.canonicalize_radical().expand())\n",
    "expansion_z_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_n_nonfluc = expansion_z_nonfluc._singularity_analysis_(n, 1/4, 2)/4^n\n",
    "expansion_n_nonfluc = expansion_n_nonfluc.map_coefficients(lambda e: e.factor())\n",
    "expansion_n_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_t_fluc = fast_callable(\n",
    "    integrand.residue(s == 2+chi(k)),\n",
    "    vars=[t, k])(1/T, k)\n",
    "expansion_t_fluc = expansion_t_fluc.map_coefficients(\n",
    "    lambda e: e.canonicalize_radical().expand()) + O(T^(-2))\n",
    "expansion_t_fluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_z_fluc = expansion_t_fluc.subs(T=1/t_in_z(zl + O(Z^(-2)))).exact_part() + O(Z^(0))\n",
    "expansion_z_fluc = expansion_z_fluc.map_coefficients(\n",
    "    lambda e: e.canonicalize_radical().expand())\n",
    "expansion_z_fluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "expansion_n_fluc = expansion_z_fluc._singularity_analysis_(n, 1/4, 1)/4^n\n",
    "expansion_n_fluc = expansion_n_fluc.map_coefficients(lambda e: e.factor()).exact_part() + O(n^-1)\n",
    "expansion_n_fluc.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.4",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/lattice-paths-fringe.py <==

"""
    sage: PR_R = PolynomialRing(ZZ, "R").fraction_field()
    sage: R = PR_R("R")
    sage: AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', QQ)
    doctest:...: FutureWarning: This class/method/function is marked as experimental. It, its functionality or its interface might change without a formal deprecation.
    See http://trac.sagemath.org/17601 for details.

    sage: AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)
    sage: AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[]))
    sage: var('k s t u v z')
    (k, s, t, u, v, z)
    sage: assume(k, 'integer')
    sage: def upsilon(z):
    ....:     return (1 - sqrt(1 - 4*z))/(2*z) - 1
    sage: def t_in_z(z):
    ....:     return -log(upsilon(z))
    sage: def chi(k):
    ....:     return 2*pi*i*k/log(2)
    sage: zl = 1/4*(1-1/Z)
    sage: assert 1-4*zl == 1/Z
    sage: ul = upsilon(zl + O(Z^(-5)))
    sage: t_in_z(zl + O(Z^-4))
    2*Z^(-1/2) + 2/3*Z^(-3/2) + 2/5*Z^(-5/2) + O(Z^(-7/2))

Theorem 5
=========

    sage: H = 4*R^2*u^R*v/((1+u^R)^2-4*u^R*v)
    sage: H.subs(R=1, u=upsilon(z)).taylor(z, 0, 9)
    262144*v^9*z^9 + 65536*v^8*z^8 + 16384*v^7*z^7 + 4096*v^6*z^6 + 1024*v^5*z^5 + 256*v^4*z^4 + 64*v^3*z^3 + 16*v^2*z^2 + 4*v*z
    sage: ZZ[v][z](H.subs(R=2, u=upsilon(z)).taylor(z, 0, 9))
    (16384*v^4 + 114688*v^3 + 114688*v^2 + 16384*v)*z^9 + (1024*v^4 + 21504*v^3 + 35840*v^2 + 7168*v)*z^8 + (3072*v^3 + 10240*v^2 + 3072*v)*z^7 + (256*v^3 + 2560*v^2 + 1280*v)*z^6 + (512*v^2 + 512*v)*z^5 + (64*v^2 + 192*v)*z^4 + 64*v*z^3 + 16*v*z^2
    sage: ZZ[v][z](H.subs(R=4, u=upsilon(z)).taylor(z, 0, 9))
    (4096*v^2 + 241664*v)*z^9 + (256*v^2 + 58112*v)*z^8 + 13312*v*z^7 + 2816*v*z^6 + 512*v*z^5 + 64*v*z^4
    sage: ZZ[v][z](H.subs(R=8, u=upsilon(z)).taylor(z, 0, 9))
    4096*v*z^9 + 256*v*z^8
    sage: H_r_local_Z = fast_callable(H.subs(v=1),vars=[u, R])(ul, R);
    sage: H_r_local_Z
    Z + (-R^2 - 2)/3 + ((R^4 - 1)/15)*Z^(-1) + ((-10*R^6 + 42*R^4 - 32)/945)*Z^(-2) + O(Z^(-5/2))
    sage: H.diff(v).subs(v=1).factor()
    4*R^2*(u^R + 1)^2*u^R/(u^R - 1)^4
    sage: H_r_1_local_Z = fast_callable(
    ....:     H.diff(v).subs(v=1),
    ....:     vars=[u, R])(ul, R)
    sage: H_r_1_local_Z
    1/R^2*Z^2 + ((R^2 - 4)/(3*R^2))*Z + (-4*R^4 - 10*R^2 + 14)/(45*R^2) + ((R^6 - 21*R^2 + 20)/(945*R^2))*Z^(-1) + O(Z^(-3/2))
    sage: E_r_L = (H_r_1_local_Z._singularity_analysis_(n, 1/4, 5)/4^n).map_coefficients(expand);
    sage: E_r_L
    (R^(-2))*n - 1/3/R^2 + 1/3 + O(n^(-5/2))
    sage: H_r_2_local_Z = fast_callable(
    ....:     (H.diff(v, v) + H.diff(v)).subs(v=1),
    ....:     vars=[u, R])(ul + O(Z^-5), R)
    sage: H_r_2_local_Z
    2/R^4*Z^3 + ((R^2 - 4)/R^4)*Z^2 + ((R^4 - 20*R^2 + 34)/(15*R^4))*Z + (-4*R^6 - 42*R^4 + 294*R^2 - 248)/(945*R^4) + O(Z^(-1/2))
    sage: E_rr_L = (H_r_2_local_Z._singularity_analysis_(n, 1/4, 5)/4^n).map_coefficients(PR_R)
    sage: E_rr_L
    (R^(-4))*n^2 + ((R^2 - 1)/R^4)*n + 1/15*(R^4 - 5*R^2 + 4)/R^4 + O(n^(-3/2))
    sage: (E_rr_L - E_r_L^2).map_coefficients(PR_R)
    (1/3*(R^2 - 1)/R^4)*n - 1/45*(2*R^4 + 5*R^2 - 7)/R^4 + O(n^(-3/2))

Theorem 6
=========

    sage: integrand = 4/3*gamma(s)*(2*zeta(s-3) + zeta(s-1))/(1-exp((2-s)*log(2)))*t^(-s); integrand
    -4/3*t^(-s)*(zeta(s - 1) + 2*zeta(s - 3))*gamma(s)/(e^(-(s - 2)*log(2)) - 1)
    sage: expansion_t_nonfluc = fast_callable(
    ....:     sum(integrand.residue(s == s0) for s0 in (4, 2, 0)),
    ....:     vars=[t])(1/T)
    sage: expansion_t_nonfluc = expansion_t_nonfluc.map_coefficients(
    ....:     lambda e: e.canonicalize_radical().expand()) + O(T^(-2))
    sage: expansion_t_nonfluc
    64/3*T^4 + 4/3/log(2)*T^2*log(T) + (10/9/log(2) + 2/3)*T^2 + 4/135 + O(T^(-2))
    sage: expansion_z_nonfluc = expansion_t_nonfluc.subs(T=1/t_in_z(zl + O(Z^-3)))
    sage: expansion_z_nonfluc = expansion_z_nonfluc.map_coefficients(
    ....:     lambda e: e.canonicalize_radical().expand())
    sage: expansion_z_nonfluc
    4/3*Z^2 + 1/6/log(2)*Z*log(Z) + (5/18/log(2) - 35/18)*Z - 1/9/log(2)*log(Z) + O(1)
    sage: expansion_n_nonfluc = expansion_z_nonfluc._singularity_analysis_(n, 1/4, 2)/4^n
    sage: expansion_n_nonfluc = expansion_n_nonfluc.map_coefficients(lambda e: e.factor())
    sage: expansion_n_nonfluc
    4/3*n + 1/6/log(2)*log(n) + 1/18*(3*euler_gamma - 11*log(2) + 5)/log(2) + O(n^(-1)*log(n))
    sage: expansion_t_fluc = fast_callable(
    ....:     integrand.residue(s == 2+chi(k)),
    ....:     vars=[t, k])(1/T, k)
    sage: expansion_t_fluc = expansion_t_fluc.map_coefficients(
    ....:     lambda e: e.canonicalize_radical().expand()) + O(T^(-2))
    sage: expansion_t_fluc
    (4/3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2) + 8/3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) - 1)/log(2))*T^(2*I*pi*k/log(2) + 2) + O(T^(-2))
    sage: expansion_z_fluc = expansion_t_fluc.subs(T=1/t_in_z(zl + O(Z^(-2)))).exact_part() + O(Z^(0))
    sage: expansion_z_fluc = expansion_z_fluc.map_coefficients(
    ....:     lambda e: e.canonicalize_radical().expand())
    sage: expansion_z_fluc
    (1/3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2) + 2/3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) - 1)/log(2))*Z^(I*pi*k/log(2) + 1) + O(1)
    sage: expansion_n_fluc = expansion_z_fluc._singularity_analysis_(n, 1/4, 1)/4^n
    sage: expansion_n_fluc = expansion_n_fluc.map_coefficients(lambda e: e.factor()).exact_part() + O(n^-1)
    sage: expansion_n_fluc
    (1/3*(zeta((2*I*pi*k + log(2))/log(2)) + 2*zeta((2*I*pi*k - log(2))/log(2)))*gamma((2*I*pi*k + 2*log(2))/log(2))/(log(2)*gamma((I*pi*k + log(2))/log(2))))*n^(I*pi*k/log(2)) + O(n^(-1))

"""


==> anc/lattice-paths-rdeg.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "Define some required variables, parents, and functions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "var('k t z r')\n",
    "assume(k, 'integer')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def upsilon(z):\n",
    "    return (1 - sqrt(1 - 4*z))/(2*z) - 1\n",
    "def chi(k):\n",
    "    return 2*pi*I*k/log(2)\n",
    "PR_R = PolynomialRing(ZZ, \"R\").fraction_field()\n",
    "R = PR_R(\"R\")\n",
    "AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', QQ)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)\n",
    "AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[k]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "zl = 1/4*(1-1/Z)\n",
    "assert 1-4*zl == 1/Z"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compactification degree"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generating function for paths with compactification degree $\\leq r$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def L(r, z):\n",
    "    return sum(4^(j+1) * upsilon(z)^(2^j)/(1 + upsilon(z)^(2^j))^2 for j in srange(0, r+1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Expansions for small values of $r$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L(0, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L(1, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L(2, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "L(3, z).taylor(z, 0, 20)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Theorem 3; Expectation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Mellin transform:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g1(s) = 4 * gamma(s) * zeta(s-1) * exp(log(2)*(2-s)) / (1 - exp(log(2)*(2-s)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g1_residue_nonfluc = fast_callable((g1(s)*t^-s).residue(s==2) + \n",
    "                                   (g1(s)*t^-s).residue(s==0), vars=[t])(1/T) + O(1/T^2)\n",
    "g1_residue_nonfluc.map_coefficients(lambda x: x.simplify().expand()).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def t_in_z(z):\n",
    "    return -log(upsilon(z))\n",
    "t_in_z(zl + O(Z^-4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g1_expansion_nonfluc = g1_residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-4)))\n",
    "g1_expansion_nonfluc = g1_expansion_nonfluc.map_coefficients(lambda ex: ex.expand().simplify())\n",
    "g1_expansion_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rdeg_expectation_nonfluc = g1_expansion_nonfluc._singularity_analysis_(n, 1/4, precision=3) / AR(4)^n\n",
    "rdeg_expectation_nonfluc.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Residue at $2 + \\chi_k$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g1_residue_fluc_k = fast_callable((g1(s) * t^-s).residue(s==2 + chi(k)), \n",
    "                                  vars=[t, k])(1/T, k)\n",
    "g1_residue_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g1_expansion_fluc_k = g1_residue_fluc_k.subs(T=1/t_in_z(zl+O(Z^-2)))\n",
    "g1_expansion_fluc_k = g1_expansion_fluc_k.map_coefficients(lambda ex: ex.subs({exp((2+chi(k))*log(1/2)):1/4}))\n",
    "g1_expansion_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rdeg_expectation_fluc_k = g1_expansion_fluc_k._singularity_analysis_(n, 1/4, precision=1) / 4^n\n",
    "rdeg_expectation_fluc_k = rdeg_expectation_fluc_k.exact_part() + O(n^-1)\n",
    "rdeg_expectation_fluc_k.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Theorem 3; Variance"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Mellin transform:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "g2(s) = 4 * gamma(s) * zeta(s-1) * (1 + exp(log(2)*(2-s))) * exp(log(2)*(2-s)) / (1 - exp(log(2)*(2-s)))^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "zetaderivrule = {stieltjes(1):\n",
    "                 2*(zetaderiv(2, 0)+1/2*(log(pi)+log(2))^2 - 1/2*stieltjes(0)^2+pi^2/24)}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g2_residue_nonfluc = fast_callable((g2(s)*t^-s).residue(s==2) \n",
    "                                   + (g2(s)*t^-s).residue(s==0), vars=[t])(1/T) + O(1/T^2)\n",
    "g2_residue_nonfluc = g2_residue_nonfluc.map_coefficients(\n",
    "    lambda ex: ex.subs(zetaderivrule).canonicalize_radical().expand())\n",
    "g2_residue_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g2_expansion_nonfluc = g2_residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-3))) + O(Z^0)\n",
    "g2_expansion_nonfluc = g2_expansion_nonfluc.map_coefficients(\n",
    "    lambda ex: ex.canonicalize_radical().expand())\n",
    "g2_expansion_nonfluc.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rdeg_moment2_nonfluc = g2_expansion_nonfluc._singularity_analysis_(n, 1/4, precision=5) / 4^n\n",
    "rdeg_moment2_nonfluc = rdeg_moment2_nonfluc.map_coefficients(lambda ex: ex.canonicalize_radical().expand())\n",
    "rdeg_moment2_nonfluc.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Residue at $2 + \\chi_k$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(g2(s)*t^-s).residue(s==2+chi(k)).expand().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g2_residue_fluc_k = fast_callable((g2(s)*t^-s).residue(s==2+chi(k)).expand(), vars=[t,k])(1/T, k)\n",
    "g2_residue_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g2_expansion_fluc_k = g2_residue_fluc_k.subs(T=1/t_in_z(zl+O(Z^-2)))\n",
    "g2_expansion_fluc_k = g2_expansion_fluc_k.map_coefficients(lambda ex: ex.canonicalize_radical().expand())\n",
    "g2_expansion_fluc_k.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "General residue:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "rdeg_moment2_fluc_k = g2_expansion_fluc_k._singularity_analysis_(n, 1/4, precision=2) / 4^n\n",
    "rdeg_moment2_fluc_k = rdeg_moment2_fluc_k.map_coefficients(lambda ex: ex.expand().subs({factorial((2*I*pi*k+log(2))/log(2)):gamma(chi(k) + 2)}))\n",
    "rdeg_moment2_fluc_k.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "g2_residue_fluc_k = (g2(s)*t^-s).residue(s==2+chi(k)).expand()\n",
    "g2_residue_fluc_k.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Singular expansion (with an error of $O(\\log(1 - 4z))$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "(g2_residue_fluc_k.subs(t=-log(upsilon(z))).subs(z=(1-z)/4).taylor(z, 0, 0).coefficient(z, -1)/z).expand().subs(z=1-4*z).show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.4",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/lattice-paths-rdeg.py <==

"""

Define some required variables, parents, and functions:

    sage: var('k t z r')
    (k, t, z, r)
    sage: assume(k, 'integer')
    sage: def upsilon(z):
    ....:     return (1 - sqrt(1 - 4*z))/(2*z) - 1
    sage: def chi(k):
    ....:     return 2*pi*I*k/log(2)
    sage: PR_R = PolynomialRing(ZZ, "R").fraction_field()
    sage: R = PR_R("R")
    sage: AR.<n> = AsymptoticRing('QQ^n * n^QQ * log(n)^QQ', QQ)
    doctest:...: FutureWarning: This class/method/function is marked as experimental. It, its functionality or its interface might change without a formal deprecation.
    See http://trac.sagemath.org/17601 for details.

    sage: AR_Z.<Z> = AsymptoticRing('Z^QQ * log(Z)^QQ', PR_R)
    sage: AR_T.<T> = AsymptoticRing('T^QQ * log(T)^QQ', SR.subring(accepting_variables=[k]))
    sage: zl = 1/4*(1-1/Z)
    sage: assert 1-4*zl == 1/Z

Compactification degree
~~~~~~~~~~~~~~~~~~~~~~~


Generating function for paths with compactification degree
:math:`\leq r`:

    sage: def L(r, z):
    ....:     return sum(4^(j+1) * upsilon(z)^(2^j)/(1 + upsilon(z)^(2^j))^2 for j in srange(0, r+1))

Expansions for small values of :math:`r`:

    sage: L(0, z).taylor(z, 0, 20)
    4*z
    sage: L(1, z).taylor(z, 0, 20)
    79691776*z^20 + 37748736*z^19 + 17825792*z^18 + 8388608*z^17 + 3932160*z^16 + 1835008*z^15 + 851968*z^14 + 393216*z^13 + 180224*z^12 + 81920*z^11 + 36864*z^10 + 16384*z^9 + 7168*z^8 + 3072*z^7 + 1280*z^6 + 512*z^5 + 192*z^4 + 64*z^3 + 16*z^2 + 4*z
    sage: L(2, z).taylor(z, 0, 20)
    527380398080*z^20 + 145168793600*z^19 + 39798374400*z^18 + 10861019136*z^17 + 2948624384*z^16 + 795787264*z^15 + 213323776*z^14 + 56745984*z^13 + 14963712*z^12 + 3907584*z^11 + 1009664*z^10 + 258048*z^9 + 65280*z^8 + 16384*z^7 + 4096*z^6 + 1024*z^5 + 256*z^4 + 64*z^3 + 16*z^2 + 4*z
    sage: L(3, z).taylor(z, 0, 20)
    1099436761088*z^20 + 274870632448*z^19 + 68718903296*z^18 + 17179836416*z^17 + 4294966272*z^16 + 1073741824*z^15 + 268435456*z^14 + 67108864*z^13 + 16777216*z^12 + 4194304*z^11 + 1048576*z^10 + 262144*z^9 + 65536*z^8 + 16384*z^7 + 4096*z^6 + 1024*z^5 + 256*z^4 + 64*z^3 + 16*z^2 + 4*z

Theorem 3; Expectation
^^^^^^^^^^^^^^^^^^^^^^


Mellin transform:

    sage: g1(s) = 4 * gamma(s) * zeta(s-1) * exp(log(2)*(2-s)) / (1 - exp(log(2)*(2-s)))
    sage: g1_residue_nonfluc = fast_callable((g1(s)*t^-s).residue(s==2) + 
    ....:                                    (g1(s)*t^-s).residue(s==0), vars=[t])(1/T) + O(1/T^2)
    sage: g1_residue_nonfluc.map_coefficients(lambda x: x.simplify().expand())
    4/log(2)*T^2*log(T) + (4/log(2) - 2)*T^2 + 4/9 + O(T^(-2))
    sage: def t_in_z(z):
    ....:     return -log(upsilon(z))
    sage: t_in_z(zl + O(Z^-4))
    2*Z^(-1/2) + 2/3*Z^(-3/2) + 2/5*Z^(-5/2) + O(Z^(-7/2))
    sage: g1_expansion_nonfluc = g1_residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-4)))
    sage: g1_expansion_nonfluc = g1_expansion_nonfluc.map_coefficients(lambda ex: ex.expand().simplify())
    sage: g1_expansion_nonfluc
    1/2/log(2)*Z*log(Z) + (1/log(2) - 3/2)*Z - 1/3/log(2)*log(Z) - 1/log(2) + 13/9 - 1/30/log(2)*Z^(-1)*log(Z) + O(Z^(-1))
    sage: rdeg_expectation_nonfluc = g1_expansion_nonfluc._singularity_analysis_(n, 1/4, precision=3) / AR(4)^n
    sage: rdeg_expectation_nonfluc
    1/2/log(2)*log(n) + 1/2*euler_gamma/log(2) + 1/log(2) - 3/2 + O(n^(-1))

Residue at :math:`2 + \chi_k`:

    sage: g1_residue_fluc_k = fast_callable((g1(s) * t^-s).residue(s==2 + chi(k)), 
    ....:                                   vars=[t, k])(1/T, k)
    sage: g1_residue_fluc_k
    (4*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2))*T^(2*I*pi*k/log(2) + 2)
    sage: g1_expansion_fluc_k = g1_residue_fluc_k.subs(T=1/t_in_z(zl+O(Z^-2)))
    sage: g1_expansion_fluc_k = g1_expansion_fluc_k.map_coefficients(lambda ex: ex.subs({exp((2+chi(k))*log(1/2)):1/4}))
    sage: g1_expansion_fluc_k
    (gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2))*Z^(I*pi*k/log(2) + 1) + O(Z^(I*pi*k/log(2)))
    sage: rdeg_expectation_fluc_k = g1_expansion_fluc_k._singularity_analysis_(n, 1/4, precision=1) / 4^n
    sage: rdeg_expectation_fluc_k = rdeg_expectation_fluc_k.exact_part() + O(n^-1)
    sage: rdeg_expectation_fluc_k
    (gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(log(2)*gamma(I*pi*k/log(2) + 1)))*n^(I*pi*k/log(2)) + O(n^(-1))

Theorem 3; Variance
^^^^^^^^^^^^^^^^^^^


Mellin transform:

    sage: g2(s) = 4 * gamma(s) * zeta(s-1) * (1 + exp(log(2)*(2-s))) * exp(log(2)*(2-s)) / (1 - exp(log(2)*(2-s)))^2
    sage: zetaderivrule = {stieltjes(1):
    ....:                  2*(zetaderiv(2, 0)+1/2*(log(pi)+log(2))^2 - 1/2*stieltjes(0)^2+pi^2/24)}
    sage: g2_residue_nonfluc = fast_callable((g2(s)*t^-s).residue(s==2) 
    ....:                                    + (g2(s)*t^-s).residue(s==0), vars=[t])(1/T) + O(1/T^2)
    sage: g2_residue_nonfluc = g2_residue_nonfluc.map_coefficients(
    ....:     lambda ex: ex.subs(zetaderivrule).canonicalize_radical().expand())
    sage: g2_residue_nonfluc
    4/log(2)^2*T^2*log(T)^2 + (-4/log(2) + 8/log(2)^2)*T^2*log(T) + (1/3*pi^2/log(2)^2 - 8*log(pi)/log(2) - 4*log(pi)^2/log(2)^2 - 4/log(2) - 8*zetaderiv(2, 0)/log(2)^2 - 8/3)*T^2 - 20/27 + O(T^(-2))
    sage: g2_expansion_nonfluc = g2_residue_nonfluc.subs(T=1/t_in_z(zl+O(Z^-3))) + O(Z^0)
    sage: g2_expansion_nonfluc = g2_expansion_nonfluc.map_coefficients(
    ....:     lambda ex: ex.canonicalize_radical().expand())
    sage: g2_expansion_nonfluc
    1/4/log(2)^2*Z*log(Z)^2 + (-3/2/log(2) + 1/log(2)^2)*Z*log(Z) + (1/12*pi^2/log(2)^2 - 2*log(pi)/log(2) - log(pi)^2/log(2)^2 - 3/log(2) - 2*zetaderiv(2, 0)/log(2)^2 + 4/3)*Z - 1/6/log(2)^2*log(Z)^2 + (1/log(2) - 1/log(2)^2)*log(Z) + O(1)
    sage: rdeg_moment2_nonfluc = g2_expansion_nonfluc._singularity_analysis_(n, 1/4, precision=5) / 4^n
    sage: rdeg_moment2_nonfluc = rdeg_moment2_nonfluc.map_coefficients(lambda ex: ex.canonicalize_radical().expand())
    sage: rdeg_moment2_nonfluc
    1/4/log(2)^2*log(n)^2 + (1/2*euler_gamma/log(2)^2 - 3/2/log(2) + 1/log(2)^2)*log(n) + 1/4*euler_gamma^2/log(2)^2 + 1/24*pi^2/log(2)^2 - 3/2*euler_gamma/log(2) - 2*log(pi)/log(2) - log(pi)^2/log(2)^2 + euler_gamma/log(2)^2 - 3/log(2) - 2*zetaderiv(2, 0)/log(2)^2 + 4/3 - 1/12/log(2)^2*n^(-1)*log(n) + O(n^(-1))

Residue at :math:`2 + \chi_k`:

    sage: (g2(s)*t^-s).residue(s==2+chi(k)).expand()
    -4*t^(-2*I*pi*k/log(2))*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)) - 8*t^(-2*I*pi*k/log(2))*log(t)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)^2) + 8*t^(-2*I*pi*k/log(2))*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)^2) + 8*t^(-2*I*pi*k/log(2))*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/(t^2*log(2)^2)
    sage: g2_residue_fluc_k = fast_callable((g2(s)*t^-s).residue(s==2+chi(k)).expand(), vars=[t,k])(1/T, k)
    sage: g2_residue_fluc_k
    (8*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2)^2)*T^(2*I*pi*k/log(2) + 2)*log(T) + (-4*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2) + 8*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2)^2 + 8*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/log(2)^2)*T^(2*I*pi*k/log(2) + 2)
    sage: g2_expansion_fluc_k = g2_residue_fluc_k.subs(T=1/t_in_z(zl+O(Z^-2)))
    sage: g2_expansion_fluc_k = g2_expansion_fluc_k.map_coefficients(lambda ex: ex.canonicalize_radical().expand())
    sage: g2_expansion_fluc_k
    (gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2)^2)*Z^(I*pi*k/log(2) + 1)*log(Z) + (-3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2) + 2*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/log(2)^2 + 2*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/log(2)^2)*Z^(I*pi*k/log(2) + 1) + O(Z^(I*pi*k/log(2))*log(Z))

General residue:

    sage: rdeg_moment2_fluc_k = g2_expansion_fluc_k._singularity_analysis_(n, 1/4, precision=2) / 4^n
    sage: rdeg_moment2_fluc_k = rdeg_moment2_fluc_k.map_coefficients(lambda ex: ex.expand().subs({factorial((2*I*pi*k+log(2))/log(2)):gamma(chi(k) + 2)}))
    sage: rdeg_moment2_fluc_k
    (gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(log(2)^2*gamma(I*pi*k/log(2) + 1)))*n^(I*pi*k/log(2))*log(n) + (-psi(I*pi*k/log(2) + 1)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(factorial(I*pi*k/log(2))*log(2)^2) - 3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(log(2)*gamma(I*pi*k/log(2) + 1)) + 2*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(log(2)^2*gamma(I*pi*k/log(2) + 1)) + 2*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/(log(2)^2*gamma(I*pi*k/log(2) + 1)))*n^(I*pi*k/log(2)) + O(n^(I*pi*k/log(2) - 1)*log(n))
    sage: g2_residue_fluc_k = (g2(s)*t^-s).residue(s==2+chi(k)).expand()
    sage: g2_residue_fluc_k
    -4*t^(-2*I*pi*k/log(2))*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)) - 8*t^(-2*I*pi*k/log(2))*log(t)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)^2) + 8*t^(-2*I*pi*k/log(2))*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/(t^2*log(2)^2) + 8*t^(-2*I*pi*k/log(2))*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/(t^2*log(2)^2)

Singular expansion (with an error of :math:`O(\log(1 - 4z))`):

    sage: (g2_residue_fluc_k.subs(t=-log(upsilon(z))).subs(z=(1-z)/4).taylor(z, 0, 0).coefficient(z, -1)/z).expand().subs(z=1-4*z)
    3*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/((4*z - 1)*(-4*z + 1)^(I*pi*k/log(2))*log(2)) + log(-4*z + 1)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/((4*z - 1)*(-4*z + 1)^(I*pi*k/log(2))*log(2)^2) - 2*psi(2*I*pi*k/log(2) + 2)*gamma(2*I*pi*k/log(2) + 2)*zeta(2*I*pi*k/log(2) + 1)/((4*z - 1)*(-4*z + 1)^(I*pi*k/log(2))*log(2)^2) - 2*gamma(2*I*pi*k/log(2) + 2)*zetaderiv(1, 2*I*pi*k/log(2) + 1)/((4*z - 1)*(-4*z + 1)^(I*pi*k/log(2))*log(2)^2)

"""


==> anc/sage-howto.md <==
Using the SageMath files
========================

The following files contain the computational aspects (like asymptotic
expansions) of our results:

- binary-trees.ipynb (Results of Section 2)
- lattice-paths-rdeg.ipynb (Results of Section 3.1)
- lattice-paths-fringe.ipynb (Results of Section 3.2)

This is a short guide on how to use and/or process these ancillary files
of this paper. These files contain the computational results of our paper,
as well as some numerical comparisons. The computations are carried out
with the free open-source mathematics software system SageMath
(http://www.sagemath.org).

In order to run our files, you need to access SageMath in some way.
In general, there are two viable options for this.

Option 1: Installing SageMath locally on your computer
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

In order to install SageMath locally, please follow the instructions in
the SageMath installation guide, which can be found at
http://doc.sagemath.org/html/en/installation/.

As soon as you have a running version of SageMath, you can start a local
notebook server with the command

 sage -n jupyter

Then, a tab in your browser shoud open where you can navigate and select
the ipynb-file in order to view its content and to execute our
computations.

Option 2: Using SageMathCloud (online)
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

Navigate to https://cloud.sagemath.com/ and register for a free account
or sign in, if you already have an account. Then, create a new project
(or open an existing one) and click the "New"-Button in order to upload
the ipynb-file to the cloud. Afterwards, it can be found among the files
of your project, and you can open it as usual.

Note that you might need to adapt the kenel to a more recent
SageMath-version (everything above `sage-7.4` should be okay).


Doctest-Files
=============

In case you have an instance of SageMath up and running on your own
computer, you can easily verify whether executing our computations on
your computer yields the same results: for the sake of comparison and
testing we also provide the following files:

- binary-trees.py
- lattice-paths-rdeg.py
- lattice-paths-fringe.py

With a working SageMath-instance, the files can be tested by calling

  sage -t file.py

If the tests were successful the output `All tests passed!` should
appear. By adding the flag --verbose, you can see the tests that are
currently running.
